An independent computer-assisted proof of the Chen-Raspaud conjecture for k=4

We give an independent computer-assisted proof of the k=4 case of the Chen-Raspaud conjecture. We prove that every graph G with odd-girth(G) >= 9 and mad(G) < 9/4 admits a homomorphism to the Kneser graph K(9,4). The proof combines a minimal-counterexample argument with a rooted star replacement, exact finite computations in K(9,4), and a final charging argument. After all reducible local types are removed, the unique positive local type is (3,3,4). Its unit excess is transferred through its 4-thread to a relative with sufficient negative capacity. The computer-assisted statements used in the proof are certified by exact C++ bitset verifiers, and a separate Python implementation provides an independent cross-check; the complete source code and raw certificates accompany the manuscript.

==> anc/ARXIV_ANCILLARY_NOTE.txt <==
Ancillary computer-verification package for

Marysia Nazarczuk,
"An independent computer-assisted proof of the Chen--Raspaud conjecture for k = 4".

The two C++ programs in cpp/ are the exact proof certificates.
The Python code is an independent non-authoritative cross-check.
Run ./run_all_checks.sh from this directory to reproduce all checks.

Archived release (version 1.0.0):
https://doi.org/10.5281/zenodo.22899801

Development repository:
https://github.com/mar2000/chen-raspaud-k4-computer-verification


==> anc/BIBTEX_ENTRY.txt <==
@software{Nazarczuk2026ChenRaspaudCode,
  author    = {Marysia Nazarczuk},
  title     = {Computer verification for the Chen--Raspaud conjecture, case k=4},
  year      = {2026},
  version   = {1.0.0},
  publisher = {Zenodo},
  doi       = {10.5281/zenodo.22899801},
  url       = {https://doi.org/10.5281/zenodo.22899801}
}


==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this software, please cite the accompanying manuscript and this archived code release."
title: "Computer verification for the Chen–Raspaud conjecture, case k=4"
type: software
authors:
  - family-names: Nazarczuk
    given-names: Marysia
version: 1.0.0
date-released: 2026-09-22
license: MIT
abstract: "Exact C++ verifiers and an independent Python cross-check for the computer-assisted local reductions in the k=4 case of the Chen–Raspaud conjecture."
keywords:
  - graph homomorphisms
  - Kneser graphs
  - Chen–Raspaud conjecture
  - computer-assisted proof
  - reproducibility
repository-code: "https://github.com/mar2000/chen-raspaud-k4-computer-verification"
url: "https://doi.org/10.5281/zenodo.22899801"
identifiers:
  - type: doi
    value: "10.5281/zenodo.22899801"
    description: "Zenodo DOI for software release v1.0.0"


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Marysia Nazarczuk

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Computer verification for the Chen--Raspaud conjecture, case k = 4

This directory contains the **ancillary reproducibility code** accompanying the manuscript

> Marysia Nazarczuk, *An independent computer-assisted proof of the Chen--Raspaud conjecture for k = 4*.

The mathematical proof is computer-assisted only in a finite collection of local checks in the Kneser graph `K(9,4)`.  The repository contains two exact, stand-alone C++ verifiers and an independent Python implementation used as a cross-check.

## What is certified

### `cpp/verify_revised_reductions.cpp`

Exact exhaustive verifier for the rooted star-replacement reductions used in the proof.  It checks the finite families of local types that remain after the elementary counting bounds.  In particular, among positive-excess degree-3 types the only non-reducible type is `(3,3,4)`, while all relevant positive-excess types of degrees 4 and 5 are eliminated; the remaining higher-degree cases are handled by the counting argument in the paper.

Expected final line:

```text
ALL EXACT C++ STAR CHECKS PASSED
```

### `cpp/verify_334_support.cpp`

Independent exact verifier for the exceptional type `(3,3,4)`.  It directly enumerates colors of `K(9,4)` at the two ends of the relevant 4-thread and verifies the finite compatibility statement used by the charging argument.

Expected final line:

```text
ALL EXACT C++ 334 SUPPORT CHECKS PASSED
```

### `scripts/verify_revised_reductions.py`

Independent Python cross-check based on the finite-state implementation in `src/k9_4/`.  This script is **not needed as the sole certificate**: the two C++ programs above are the exact stand-alone verifiers used for the crucial finite checks.

Expected final line:

```text
ALL REVISED REDUCTION CHECKS PASSED
```

## Requirements

- A C++20 compiler (tested with `g++`).
- Python 3.10+.
- Python dependencies from `requirements.txt` for the cross-check and tests.

For a clean Python environment:

```bash
python3 -m venv .venv
source .venv/bin/activate
pip install -r requirements.txt
```

## Reproduce all checks

From inside this `anc/` directory run:

```bash
./run_all_checks.sh
```

The script compiles both exact C++ verifiers, runs them, executes the Python cross-check, and then runs the unit tests.

## Ancillary-code layout

```text
cpp/        exact stand-alone C++ verifiers
scripts/    independent Python cross-check
src/k9_4/   finite-state implementation for K(9,4)
tests/      unit tests
artifacts/  reference terminal outputs from the verified release
```

## Scope and chronology

The code in this ancillary package is the cleaned reproducibility subset of the research project underlying the proof. The mathematical research was carried out through the end of 2025, and the proof was written up in April 2026. Historical exploratory scripts are intentionally omitted here because they are not required to verify the statements used in the final proof.

The proof was developed independently. The manuscript records the chronology and discusses the independently published 2026 proof by Ilkyoo Choi, which appeared while the present manuscript was being prepared for public release.

## Citation

Archived release (version 1.0.0):

https://doi.org/10.5281/zenodo.22899801

Development repository:

https://github.com/mar2000/chen-raspaud-k4-computer-verification

For the computer-assisted statements in the manuscript, cite the archived Zenodo release above. The GitHub repository remains the public development copy.


==> anc/SHA256SUMS.txt <==
85d4ba614cd702d8b4d5cc01db64b7dc73d42273666163fc21573c3d97381da1  ./ARXIV_ANCILLARY_NOTE.txt
f18afd6712c1df8cc2f970d270b5e1784f7374764c367d20d342640be486eb2a  ./BIBTEX_ENTRY.txt
3c1fb0c5c2c9709302c28bd10c55efa5014e1eb58c00d993ac25f109e0b21b5e  ./CITATION.cff
870e07bf2be39dce6bd71dab57540ddd3201f501605e8779924b3aa5fdaa3aa3  ./LICENSE
e192a07052c8dd7ccfaae5b7cbe7c3d80c10ead3b348360fe3bbda5fd46c0884  ./README.md
a85ce0f1d844a85ee5224a8b9ec4cfb4d29086542cd4cfa89cccbc1988d1401c  ./artifacts/python_crosscheck.txt
20c05b8749cee0992fb9fcb80616dd8ba0977c960128b472cd00470164b06140  ./artifacts/revised_334_support_cpp.txt
13fd71d919ab4c775db4606ea6c3b4949ef7b88e9fdd56860d1e61e4940eb708  ./artifacts/revised_reductions_cpp.txt
10d920dcf358ee7e276b61e282b0607ea0be2935f6a6942bd52a35e42c85ea96  ./cpp/verify_334_support.cpp
bb8c678a8b8b5e1025f4106550291ae85dd8492dde8fdea4b7a33388dea437b2  ./cpp/verify_revised_reductions.cpp
572d646fc78060eafe828ccbcc4f4528e246639071740b4ababb53e3fa3c9318  ./requirements.txt
3482bc2cc3e573bd16cb67a79b5e17ba711342e8c0d78a49a470f8a587947ab7  ./run_all_checks.sh
63a789896d5108b1b005416feab4bacb91a4432ce5e960196e072b84575f1699  ./scripts/verify_revised_reductions.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./src/k9_4/__init__.py
e45ca6dccc178299490c50a1d6c9224cf7af7ac665a2f70108df7073fa2ecf61  ./src/k9_4/admissible.py
39ebf7041427daa42bbbdccb1d089a9ead58eae96fb3738069b0a7dd8cd5121f  ./src/k9_4/compatibility.py
d3414376f230fade7252c1ad958c2feee8e78759f8f67f51335700d1eeca5f07  ./src/k9_4/kneser94.py
d68dee49dbe28dede8b80d22505f892b4ba151709e4a343342f1410ec5a35b08  ./src/k9_4/states_deg3.py
b9e8eecaefdce36f983fac5627eddeefadfd6c736ca85d2c5aa8384b9cd993d1  ./src/k9_4/states_deg4.py
bb727f6c6ecf1ff74e361a52a591afd04ef63c8be12176e8bb3461a8f59d3581  ./src/k9_4/states_deg5plus.py
d5a57b2dbb3565dbe1287af2cf78681c0f1ac26e118a844cd94373ee1884f006  ./tests/test_admissible.py
fcfb23234a1bf430f4c302199ad571bbf08923220e301d34fd98a651eff2ce36  ./tests/test_compatibility.py
398eca0f9b01345dfb9bcd7e620b0f0c6507fb689ca38346dd0077ad1c3a67e3  ./tests/test_kneser94.py


==> anc/artifacts/python_crosscheck.txt <==
=== Positive-type audit ===
degree 3: positive=61, union-bound=29, star-tested=32, survivors=[(3, 3, 4)]
degree 4: positive=64, union-bound=43, star-tested=21, survivors=[]
degree 5: positive=41, union-bound=38, star-tested=3, survivors=[]
degree 6: positive=19, union-bound=19, star-tested=0, survivors=[]
degree 7: positive=7, union-bound=7, star-tested=0, survivors=[]
degree 8: positive=2, union-bound=2, star-tested=0, survivors=[]

=== Capacity-exception audit ===
degree 4: exceptions=11, survivors=[]
  (1, 4, 6, 7): excess=0, q4=1, star-reducible=True
  (2, 4, 4, 7): excess=-1, q4=2, star-reducible=True
  (2, 4, 5, 7): excess=0, q4=1, star-reducible=True
  (2, 4, 6, 6): excess=0, q4=1, star-reducible=True
  (3, 4, 4, 6): excess=-1, q4=2, star-reducible=True
  (3, 4, 4, 7): excess=0, q4=2, star-reducible=True
  (3, 4, 5, 6): excess=0, q4=1, star-reducible=True
  (4, 4, 4, 4): excess=-2, q4=4, star-reducible=True
  (4, 4, 4, 5): excess=-1, q4=3, star-reducible=True
  (4, 4, 4, 6): excess=0, q4=3, star-reducible=True
  (4, 4, 5, 5): excess=0, q4=2, star-reducible=True
degree 5: exceptions=10, survivors=[]
  (2, 4, 7, 7, 7): excess=0, q4=1, star-reducible=True
  (3, 4, 6, 7, 7): excess=0, q4=1, star-reducible=True
  (4, 4, 4, 6, 7): excess=-2, q4=3, star-reducible=True
  (4, 4, 4, 7, 7): excess=-1, q4=3, star-reducible=True
  (4, 4, 5, 6, 7): excess=-1, q4=2, star-reducible=True
  (4, 4, 5, 7, 7): excess=0, q4=2, star-reducible=True
  (4, 4, 6, 6, 6): excess=-1, q4=2, star-reducible=True
  (4, 4, 6, 6, 7): excess=0, q4=2, star-reducible=True
  (4, 5, 5, 6, 7): excess=0, q4=1, star-reducible=True
  (4, 5, 6, 6, 6): excess=0, q4=1, star-reducible=True
degree 6: exceptions=4, survivors=[]
  (4, 4, 6, 7, 7, 7): excess=-1, q4=2, star-reducible=True
  (4, 4, 7, 7, 7, 7): excess=0, q4=2, star-reducible=True
  (4, 5, 6, 7, 7, 7): excess=0, q4=1, star-reducible=True
  (4, 6, 6, 6, 7, 7): excess=0, q4=1, star-reducible=True
degree 7: exceptions=1, survivors=[]
  (4, 6, 7, 7, 7, 7, 7): excess=0, q4=1, star-reducible=True

=== Degree-3 support through a 4-thread ===
potentially incompatible shorter-length pairs: [(1, 1), (1, 2), (1, 3)]

ALL REVISED REDUCTION CHECKS PASSED


==> anc/artifacts/revised_334_support_cpp.txt <==
unique realizable U_{3,3} sets: 7686
(1,1): unique U=252, incompatible=yes
(1,2): unique U=1386, incompatible=yes
(1,3): unique U=1386, incompatible=yes
(1,4): unique U=1386, incompatible=no
(1,5): unique U=1386, incompatible=no
(1,6): unique U=756, incompatible=no
(1,7): unique U=756, incompatible=no
(2,2): unique U=5166, incompatible=no
(2,3): unique U=12726, incompatible=no
(2,4): unique U=12726, incompatible=no
(2,5): unique U=10206, incompatible=no
(2,6): unique U=5796, incompatible=no
(2,7): unique U=2772, incompatible=no
(3,3): unique U=7686, incompatible=no
(3,4): unique U=15246, incompatible=no
(3,5): unique U=13356, incompatible=no
(3,6): unique U=10332, incompatible=no
(3,7): unique U=5796, incompatible=no
(4,4): unique U=8001, incompatible=no
(4,5): unique U=15372, incompatible=no
(4,6): unique U=13356, incompatible=no
(4,7): unique U=10332, incompatible=no
(5,5): unique U=8001, incompatible=no
(5,6): unique U=15372, incompatible=no
(5,7): unique U=13356, incompatible=no
(6,6): unique U=8001, incompatible=no
(6,7): unique U=15372, incompatible=no
(7,7): unique U=8001, incompatible=no
bad pairs: (1,1) (1,2) (1,3)
ALL EXACT C++ 334 SUPPORT CHECKS PASSED


==> anc/artifacts/revised_reductions_cpp.txt <==
=== exact C++ admissible-set audit ===
F sizes: 121 105 81 45 21 5 1
A8 size=126, A9 size=126

=== exact C++ positive-type audit ===
degree 3: positive=61, union=29, star=32, survivors=[(3,3,4) ]
degree 4: positive=64, union=43, star=21, survivors=[]
degree 5: positive=41, union=38, star=3, survivors=[]
degree 6: positive=19, union=19, star=0, survivors=[]
degree 7: positive=7, union=7, star=0, survivors=[]
degree 8: positive=2, union=2, star=0, survivors=[]

=== exact C++ capacity audit ===
degree 4: exceptions=11, survivors=[]
degree 5: exceptions=10, survivors=[]
degree 6: exceptions=4, survivors=[]
degree 7: exceptions=1, survivors=[]

ALL EXACT C++ STAR CHECKS PASSED


==> anc/cpp/verify_334_support.cpp <==
#include <algorithm>
#include <array>
#include <bit>
#include <cstdint>
#include <iostream>
#include <set>
#include <stdexcept>
#include <utility>
#include <vector>

struct Bits {
    uint64_t lo=0, hi=0;
    friend bool operator==(Bits a, Bits b){ return a.lo==b.lo && a.hi==b.hi; }
};
struct BitsLess {
    bool operator()(Bits a, Bits b) const {
        return a.hi < b.hi || (a.hi==b.hi && a.lo < b.lo);
    }
};
static Bits bor(Bits a, Bits b){ return {a.lo|b.lo,a.hi|b.hi}; }
static Bits band(Bits a, Bits b){ return {a.lo&b.lo,a.hi&b.hi}; }
static bool empty(Bits a){ return a.lo==0 && a.hi==0; }

struct K94 {
    std::vector<int> mask;
    std::vector<Bits> neigh;
    std::vector<std::vector<Bits>> reach;
    K94(int maxLen=14){
        for(int m=0;m<(1<<9);++m) if(std::popcount((unsigned)m)==4) mask.push_back(m);
        if(mask.size()!=126) throw std::runtime_error("bad color count");
        neigh.resize(126);
        for(int i=0;i<126;++i){
            Bits b{};
            for(int j=0;j<126;++j) if((mask[i]&mask[j])==0){
                if(j<64) b.lo|=1ULL<<j; else b.hi|=1ULL<<(j-64);
            }
            neigh[i]=b;
        }
        reach.assign(maxLen+1,std::vector<Bits>(126));
        for(int i=0;i<126;++i){
            if(i<64) reach[0][i].lo=1ULL<<i; else reach[0][i].hi=1ULL<<(i-64);
        }
        for(int l=1;l<=maxLen;++l){
            for(int i=0;i<126;++i){
                Bits out{}, cur=reach[l-1][i];
                uint64_t x=cur.lo;
                while(x){ int j=std::countr_zero(x); x&=x-1; out=bor(out,neigh[j]); }
                x=cur.hi;
                while(x){ int j=std::countr_zero(x)+64; x&=x-1; out=bor(out,neigh[j]); }
                reach[l][i]=out;
            }
        }
    }
};
static K94 K;

static std::vector<Bits> unique_center_sets(int a,int b){
    std::set<Bits,BitsLess> uniq;
    for(int x=0;x<126;++x) for(int y=0;y<126;++y){
        Bits u=band(K.reach[a][x],K.reach[b][y]);
        if(!empty(u)) uniq.insert(u);
    }
    return {uniq.begin(),uniq.end()};
}

static Bits reachable4_from_set(Bits u){
    Bits out{};
    uint64_t x=u.lo;
    while(x){ int s=std::countr_zero(x); x&=x-1; out=bor(out,K.reach[4][s]); }
    x=u.hi;
    while(x){ int s=std::countr_zero(x)+64; x&=x-1; out=bor(out,K.reach[4][s]); }
    return out;
}

int main(){
    auto left=unique_center_sets(3,3);
    std::vector<Bits> leftReach;
    for(auto u:left) leftReach.push_back(reachable4_from_set(u));
    std::cout << "unique realizable U_{3,3} sets: " << left.size() << "\n";

    std::vector<std::pair<int,int>> bad;
    for(int a=1;a<=7;++a) for(int b=a;b<=7;++b){
        auto right=unique_center_sets(a,b);
        bool incompatible=false;
        for(auto R:leftReach){
            for(auto U:right){
                if(empty(band(R,U))){ incompatible=true; break; }
            }
            if(incompatible) break;
        }
        if(incompatible) bad.push_back({a,b});
        std::cout << "("<<a<<","<<b<<"): unique U="<<right.size()
                  << ", incompatible="<<(incompatible?"yes":"no") << "\n";
    }
    std::vector<std::pair<int,int>> expected={{1,1},{1,2},{1,3}};
    bool ok=(bad==expected);
    std::cout << "bad pairs:";
    for(auto [a,b]:bad) std::cout << " ("<<a<<","<<b<<")";
    std::cout << "\n" << (ok?"ALL EXACT C++ 334 SUPPORT CHECKS PASSED":"FAILURE") << "\n";
    return ok?0:1;
}


==> anc/cpp/verify_revised_reductions.cpp <==
#include <algorithm>
#include <array>
#include <bit>
#include <cstdint>
#include <iostream>
#include <numeric>
#include <set>
#include <tuple>
#include <unordered_set>
#include <utility>
#include <vector>

struct Bits {
    uint64_t lo = 0, hi = 0;
    friend bool operator==(const Bits& a, const Bits& b){ return a.lo==b.lo && a.hi==b.hi; }
};

static inline Bits bor(Bits a, Bits b){ return {a.lo|b.lo, a.hi|b.hi}; }
static inline Bits band(Bits a, Bits b){ return {a.lo&b.lo, a.hi&b.hi}; }
static inline Bits bdiff(Bits a, Bits b){ return {a.lo & ~b.lo, a.hi & ~b.hi}; }
static inline bool subset(Bits a, Bits b){ return ((a.lo & ~b.lo)==0) && ((a.hi & ~b.hi)==0); }
static inline int popc(Bits a){ return std::popcount(a.lo)+std::popcount(a.hi); }

struct BitsLess {
    bool operator()(const Bits& a, const Bits& b) const {
        return a.hi < b.hi || (a.hi==b.hi && a.lo < b.lo);
    }
};

struct State {
    int k;
    Bits u;
    friend bool operator==(State const&a, State const&b){return a.k==b.k && a.u==b.u;}
};
struct StateHash {
    size_t operator()(State const&s) const noexcept {
        uint64_t h=s.u.lo ^ (s.u.hi + 0x9e3779b97f4a7c15ULL + (s.u.lo<<6) + (s.u.lo>>2));
        h ^= uint64_t(s.k)*0x517cc1b727220a95ULL;
        return size_t(h ^ (h>>32));
    }
};

struct K94 {
    std::vector<int> colorMasks;
    std::vector<Bits> neigh;
    std::vector<std::vector<Bits>> reach; // reach[len][color]
    Bits all;

    K94(int maxLen=14){
        for(int m=0;m<(1<<9);++m) if(std::popcount((unsigned)m)==4) colorMasks.push_back(m);
        if(colorMasks.size()!=126) throw std::runtime_error("bad color count");
        all.lo=~0ULL;
        all.hi=(1ULL<<(126-64))-1;
        neigh.resize(126);
        for(int i=0;i<126;++i){
            Bits b{};
            for(int j=0;j<126;++j) if((colorMasks[i]&colorMasks[j])==0){
                if(j<64) b.lo |= 1ULL<<j; else b.hi |= 1ULL<<(j-64);
            }
            neigh[i]=b;
        }
        reach.assign(maxLen+1,std::vector<Bits>(126));
        for(int i=0;i<126;++i){
            if(i<64) reach[0][i].lo=1ULL<<i; else reach[0][i].hi=1ULL<<(i-64);
        }
        for(int l=1;l<=maxLen;++l){
            for(int i=0;i<126;++i){
                Bits cur=reach[l-1][i], out{};
                uint64_t x=cur.lo;
                while(x){ int j=std::countr_zero(x); x&=x-1; out=bor(out,neigh[j]); }
                x=cur.hi;
                while(x){ int j=std::countr_zero(x); x&=x-1; out=bor(out,neigh[j+64]); }
                reach[l][i]=out;
            }
        }
    }
};

static K94 K;
static int fsize[8];

std::vector<Bits> maximal_masks(std::set<Bits,BitsLess> const& uniq){
    std::vector<Bits> v(uniq.begin(),uniq.end());
    std::sort(v.begin(),v.end(),[](Bits a,Bits b){return popc(a)>popc(b);});
    std::vector<Bits> out;
    for(auto m:v){
        bool dom=false;
        for(auto n:out) if(subset(m,n)){dom=true;break;}
        if(!dom) out.push_back(m);
    }
    return out;
}

static std::vector<Bits> unions_of(const std::vector<std::vector<Bits>>& branches, int lo, int hi){
    std::vector<Bits> states(1);
    for(int k=lo;k<hi;++k){
        std::vector<Bits> next;
        next.reserve(states.size()*branches[k].size());
        for(auto u:states) for(auto m:branches[k]) next.push_back(bor(u,m));
        std::sort(next.begin(),next.end(),BitsLess{});
        next.erase(std::unique(next.begin(),next.end(),[](Bits a,Bits b){return a==b;}),next.end());
        states.swap(next);
    }
    std::sort(states.begin(),states.end(),[](Bits a,Bits b){return popc(a)>popc(b);});
    return states;
}

static bool has_cover_mitm(Bits full, const std::vector<std::vector<Bits>>& branches){
    int n=(int)branches.size();
    if(n==0) return full==Bits{};
    int mid=n/2;
    auto L=unions_of(branches,0,mid);
    auto R=unions_of(branches,mid,n);
    int needCount=popc(full);
    for(auto u:L){
        Bits need=bdiff(full,u);
        int pcNeed=popc(need);
        if(pcNeed==0) return true;
        for(auto v:R){
            if(popc(v)<pcNeed) break;
            if(subset(need,v)) return true;
        }
    }
    return false;
}

bool union_bound_reducible(std::vector<int> const&t){
    int s=0; for(int a:t) s+=fsize[a]; return s<126;
}

bool rooted_star_reducible(std::vector<int> const&t){
    int ar=t[0], rootColor=0;
    Bits C=K.reach[ar][rootColor];
    std::vector<std::vector<Bits>> branches;
    int coarse=0;
    for(int i=1;i<(int)t.size();++i){
        int ai=t[i];
        Bits allowed=K.reach[ar+ai][rootColor];
        std::set<Bits,BitsLess> uniq;
        int maxforb=0;
        uint64_t x=allowed.lo;
        while(x){
            int y=std::countr_zero(x); x&=x-1;
            Bits m=band(C,bdiff(K.all,K.reach[ai][y]));
            uniq.insert(m); maxforb=std::max(maxforb,popc(m));
        }
        x=allowed.hi;
        while(x){
            int y=std::countr_zero(x)+64; x&=x-1;
            Bits m=band(C,bdiff(K.all,K.reach[ai][y]));
            uniq.insert(m); maxforb=std::max(maxforb,popc(m));
        }
        coarse += maxforb;
        branches.push_back(maximal_masks(uniq));
    }
    if(coarse < popc(C)) return true;
    // In all calls that survive the coarse bound in this verifier there are
    // at most four non-root branches.  Meet-in-the-middle is then exhaustive.
    if(branches.size()>4) throw std::runtime_error("unexpected hard rooted-star instance");
    return !has_cover_mitm(C,branches);
}

int excess(std::vector<int> const&t){return std::accumulate(t.begin(),t.end(),0)-9*(int)t.size()+18;}

void gen_types_rec(int d,int pos,int last,std::vector<int>&cur,std::vector<std::vector<int>>&out){
    if(pos==d){out.push_back(cur);return;}
    for(int a=last;a<=7;++a){cur.push_back(a);gen_types_rec(d,pos+1,a,cur,out);cur.pop_back();}
}
std::vector<std::vector<int>> gen_types(int d){std::vector<std::vector<int>> out; std::vector<int> cur; gen_types_rec(d,0,1,cur,out); return out;}

void print_type(std::vector<int> const&t){std::cout<<"(";for(size_t i=0;i<t.size();++i){if(i)std::cout<<",";std::cout<<t[i];}std::cout<<")";}

int main(){
    for(int a=1;a<=7;++a) fsize[a]=126-popc(K.reach[a][0]);
    bool ok=true;
    const std::array<int,7> expectedF={121,105,81,45,21,5,1};
    std::cout<<"=== exact C++ admissible-set audit ===\n";
    std::cout<<"F sizes:";
    for(int a=1;a<=7;++a){ std::cout<<" "<<fsize[a]; if(fsize[a]!=expectedF[a-1]) ok=false; }
    std::cout<<"\n";
    if(popc(K.reach[8][0])!=126 || popc(K.reach[9][0])!=126) ok=false;
    std::cout<<"A8 size="<<popc(K.reach[8][0])<<", A9 size="<<popc(K.reach[9][0])<<"\n\n";
    std::cout<<"=== exact C++ positive-type audit ===\n";
    for(int d=3;d<=8;++d){
        int npos=0,nub=0,nstar=0; std::vector<std::vector<int>> survivors;
        for(auto const&t:gen_types(d)){
            if(excess(t)<=0) continue; ++npos;
            if(union_bound_reducible(t)){++nub;continue;}
            ++nstar;
            if(!rooted_star_reducible(t)) survivors.push_back(t);
        }
        std::cout<<"degree "<<d<<": positive="<<npos<<", union="<<nub<<", star="<<nstar<<", survivors=";
        if(survivors.empty()) std::cout<<"[]"; else {std::cout<<"["; for(auto&t:survivors){print_type(t);std::cout<<" ";}std::cout<<"]";}
        std::cout<<"\n";
        if(d==3){if(!(survivors.size()==1 && survivors[0]==std::vector<int>({3,3,4}))) ok=false;}
        else if(!survivors.empty()) ok=false;
    }

    std::cout<<"\n=== exact C++ capacity audit ===\n";
    for(int d=4;d<=7;++d){
        int nex=0; std::vector<std::vector<int>> survivors;
        for(auto const&t:gen_types(d)){
            int e=excess(t); if(e>0) continue;
            int q=std::count(t.begin(),t.end(),4);
            if(q<=-e) continue;
            ++nex;
            if(!rooted_star_reducible(t)) survivors.push_back(t);
        }
        std::cout<<"degree "<<d<<": exceptions="<<nex<<", survivors=";
        if(survivors.empty()) std::cout<<"[]"; else {std::cout<<"["; for(auto&t:survivors){print_type(t);std::cout<<" ";}std::cout<<"]";}
        std::cout<<"\n";
        if(!survivors.empty()) ok=false;
    }
    std::cout<<"\n"<<(ok?"ALL EXACT C++ STAR CHECKS PASSED":"FAILURE")<<"\n";
    return ok?0:1;
}


==> anc/requirements.txt <==
numpy
scipy
pytest


==> anc/run_all_checks.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "$0")" && pwd)"
cd "$ROOT"

mkdir -p build

echo "[1/4] Exact C++ verifier: rooted star replacement"
g++ -std=c++20 -O2 cpp/verify_revised_reductions.cpp -o build/verify_star
./build/verify_star

echo "[2/4] Exact C++ verifier: support for type (3,3,4)"
g++ -std=c++20 -O2 cpp/verify_334_support.cpp -o build/verify_334
./build/verify_334

echo "[3/4] Independent Python cross-check"
PYTHONPATH=src python3 scripts/verify_revised_reductions.py

echo "[4/4] Unit tests"
PYTHONPATH=src python3 -m pytest -q tests

echo "ALL PUBLIC REPOSITORY CHECKS PASSED"


==> anc/scripts/verify_revised_reductions.py <==
"""Verification for the revised Chen--Raspaud k=4 reduction scheme.

Chronology note: this script implements only the K(9,4) local framework
developed in the research underlying the present proof; the proof was written
up in April 2026. It does not import or encode any later proof.

It verifies three finite statements used by the revised manuscript:

(P) Positive types.  For degrees 3,...,8, every positive-excess type is
    reducible either by the elementary forbidden-set union bound or by the
    rooted star replacement, except (3,3,4).

(C) Capacity exceptions.  For degrees 4,...,7, every nonpositive type for
    which the number of incident 4-threads exceeds its negative excess is
    reducible by the rooted star replacement.  For degree >=8 the required
    capacity inequality is proved algebraically in the paper.

(D3) Degree-3 support for (3,3,4).  Through a 4-thread, a realizable
    (3,3;r)-state can be incompatible only with states whose two other
    thread lengths are (1,1), (1,2), or (1,3).

The rooted-star test is an exact finite set-cover feasibility problem.
For a fixed root color X, let C=A_a(X).  Each other branch i has endpoint
color Y_i constrained by Y_i in A_{a+a_i}(X).  It forbids
F_{a_i}(Y_i) cap C.  The star fails to extend iff one can choose one allowed
endpoint color on every branch so that these forbidden subsets cover C.
We encode this as a 0--1 feasibility problem and solve it with scipy/HiGHS.
"""
from __future__ import annotations

from functools import lru_cache
from itertools import combinations_with_replacement
from typing import Iterable, Sequence

import numpy as np
from scipy.optimize import Bounds, LinearConstraint, milp

from k9_4.admissible import admissible_from_color, forbidden_from_color
from k9_4.compatibility import realizations_of_state, state_pair_is_compatible
from k9_4.kneser94 import all_colors

COLORS = all_colors()
ROOT_COLOR = COLORS[0]
F_SIZE = {i: len(forbidden_from_color(ROOT_COLOR, i)) for i in range(1, 8)}


def local_excess(lengths: Sequence[int]) -> int:
    d = len(lengths)
    return sum(lengths) - 9 * d + 18


def union_bound_reducible(lengths: Sequence[int]) -> bool:
    """Sufficient condition: union of all forbidden sets has size < 126."""
    return sum(F_SIZE[a] for a in lengths) < len(COLORS)


@lru_cache(maxsize=None)
def rooted_star_has_cover(lengths: tuple[int, ...], root: int = 0) -> bool:
    """Return True iff an obstructing cover exists for this rooted star.

    Thus False means the rooted star replacement universally extends and
    the local type is reducible.
    """
    a = lengths[root]
    center_candidates = tuple(admissible_from_color(ROOT_COLOR, a))

    # One block of variables per non-root branch.  Duplicate forbidden
    # incidence vectors are collapsed; this does not change feasibility.
    branch_options: list[list[tuple[int, ...]]] = []
    for i, ai in enumerate(lengths):
        if i == root:
            continue
        seen: set[tuple[int, ...]] = set()
        for endpoint in admissible_from_color(ROOT_COLOR, a + ai):
            A_endpoint = admissible_from_color(endpoint, ai)
            incidence = tuple(int(c not in A_endpoint) for c in center_candidates)
            seen.add(incidence)
        branch_options.append(sorted(seen))

    offsets: list[tuple[int, int]] = []
    options: list[tuple[int, ...]] = []
    pos = 0
    for block in branch_options:
        options.extend(block)
        offsets.append((pos, pos + len(block)))
        pos += len(block)

    nvar = len(options)
    rows: list[np.ndarray] = []
    lb: list[float] = []
    ub: list[float] = []

    # Exactly one endpoint-pattern is selected on each branch.
    for lo, hi in offsets:
        row = np.zeros(nvar)
        row[lo:hi] = 1.0
        rows.append(row)
        lb.append(1.0)
        ub.append(1.0)

    # Every candidate center color must be forbidden by at least one branch.
    for j in range(len(center_candidates)):
        row = np.array([opt[j] for opt in options], dtype=float)
        rows.append(row)
        lb.append(1.0)
        ub.append(np.inf)

    constraints = LinearConstraint(np.vstack(rows), np.array(lb), np.array(ub))
    result = milp(
        c=np.zeros(nvar),
        integrality=np.ones(nvar),
        bounds=Bounds(0, 1),
        constraints=constraints,
        options={"presolve": True},
    )
    # Feasible = an obstruction exists.  Infeasible = universal extension.
    return bool(result.success)


def rooted_star_reducible(lengths: Sequence[int]) -> bool:
    """Use the shortest incident thread as the root."""
    t = tuple(lengths)
    return not rooted_star_has_cover(t, 0)


def positive_type_audit() -> dict[int, dict[str, object]]:
    out: dict[int, dict[str, object]] = {}
    for d in range(3, 9):
        threshold = 9 * d - 18
        positive = [
            t for t in combinations_with_replacement(range(1, 8), d)
            if sum(t) > threshold
        ]
        by_union = [t for t in positive if union_bound_reducible(t)]
        need_star = [t for t in positive if t not in by_union]
        star_survivors = [t for t in need_star if not rooted_star_reducible(t)]
        out[d] = {
            "positive": positive,
            "union": by_union,
            "star_tested": need_star,
            "survivors": star_survivors,
        }
    return out


def capacity_exception_audit() -> dict[int, dict[str, object]]:
    out: dict[int, dict[str, object]] = {}
    for d in range(4, 8):
        exceptions: list[tuple[int, ...]] = []
        survivors: list[tuple[int, ...]] = []
        for t in combinations_with_replacement(range(1, 8), d):
            eps = local_excess(t)
            q4 = t.count(4)
            if eps <= 0 and q4 > -eps:
                exceptions.append(t)
                if not rooted_star_reducible(t):
                    survivors.append(t)
        out[d] = {"exceptions": exceptions, "survivors": survivors}
    return out


def degree3_support_audit() -> list[tuple[int, int]]:
    """Return pairs (a,b) that can be incompatible with a (3,3)-state via m=4."""
    bad_pairs: list[tuple[int, int]] = []
    for a in range(1, 8):
        for b in range(a, 8):
            bad = False
            for r in range(5):
                if not realizations_of_state(3, 3, r):
                    continue
                for s in range(5):
                    if not realizations_of_state(a, b, s):
                        continue
                    if not state_pair_is_compatible(3, 3, r, a, b, s, 4):
                        bad = True
            if bad:
                bad_pairs.append((a, b))
    return bad_pairs


def main() -> None:
    print("=== Positive-type audit ===")
    pa = positive_type_audit()
    for d, data in pa.items():
        print(
            f"degree {d}: positive={len(data['positive'])}, "
            f"union-bound={len(data['union'])}, "
            f"star-tested={len(data['star_tested'])}, "
            f"survivors={data['survivors']}"
        )

    print("\n=== Capacity-exception audit ===")
    ca = capacity_exception_audit()
    for d, data in ca.items():
        print(
            f"degree {d}: exceptions={len(data['exceptions'])}, "
            f"survivors={data['survivors']}"
        )
        for t in data["exceptions"]:
            print(
                f"  {t}: excess={local_excess(t)}, q4={t.count(4)}, "
                f"star-reducible={rooted_star_reducible(t)}"
            )

    print("\n=== Degree-3 support through a 4-thread ===")
    bad = degree3_support_audit()
    print("potentially incompatible shorter-length pairs:", bad)

    assert [x for x in pa[3]["survivors"]] == [(3, 3, 4)]
    assert all(not pa[d]["survivors"] for d in range(4, 9))
    assert all(not ca[d]["survivors"] for d in range(4, 8))
    assert bad == [(1, 1), (1, 2), (1, 3)]
    print("\nALL REVISED REDUCTION CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/src/k9_4/admissible.py <==
from __future__ import annotations

from functools import lru_cache
from typing import Dict, FrozenSet, Iterable, Set

from .kneser94 import Color, all_colors, neighbors


@lru_cache(maxsize=None)
def admissible_from_color(x: Color, length: int) -> FrozenSet[Color]:
    """
    A_length(x): colors reachable from x by a walk of exactly given length.
    """
    if length < 0:
        raise ValueError("length must be nonnegative")
    if length == 0:
        return frozenset({x})

    current: Set[Color] = {x}
    for _ in range(length):
        nxt: Set[Color] = set()
        for c in current:
            nxt.update(neighbors(c))
        current = nxt
    return frozenset(current)


@lru_cache(maxsize=None)
def forbidden_from_color(x: Color, length: int) -> FrozenSet[Color]:
    colors = set(all_colors())
    return frozenset(colors - set(admissible_from_color(x, length)))


def admissible_sizes(length: int) -> Dict[Color, int]:
    return {x: len(admissible_from_color(x, length)) for x in all_colors()}


def forbidden_sizes(length: int) -> Dict[Color, int]:
    return {x: len(forbidden_from_color(x, length)) for x in all_colors()}


def admissible_cardinality(length: int) -> int:
    """
    Since K(9,4) is vertex-transitive, the size does not depend on x.
    """
    x = all_colors()[0]
    return len(admissible_from_color(x, length))


def forbidden_cardinality(length: int) -> int:
    x = all_colors()[0]
    return len(forbidden_from_color(x, length))


==> anc/src/k9_4/compatibility.py <==
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from typing import Dict, FrozenSet, Iterable, List, Sequence, Tuple

from .admissible import admissible_from_color
from .kneser94 import Color, all_colors, intersection_size
from .states_deg3 import admissible_center_two_relatives

State = Tuple[int, int, int]  # (a, b, r)


@dataclass(frozen=True)
class StateRealization:
    x: Color
    y: Color
    admissible_centers: FrozenSet[Color]


@lru_cache(maxsize=None)
def realizations_of_state(a: int, b: int, r: int) -> Tuple[StateRealization, ...]:
    """
    Enumerate all ordered pairs (x,y) with |x ∩ y| = r and record
    U_{a,b}(x,y) = A_a(x) ∩ A_b(y), keeping only realizable ones.
    """
    out: List[StateRealization] = []
    colors = all_colors()

    for x in colors:
        ax = admissible_from_color(x, a)
        for y in colors:
            if intersection_size(x, y) != r:
                continue
            centers = ax & admissible_from_color(y, b)
            if centers:
                out.append(
                    StateRealization(
                        x=x,
                        y=y,
                        admissible_centers=frozenset(centers),
                    )
                )
    return tuple(out)


@lru_cache(maxsize=None)
def canonical_realization_of_state(a: int, b: int, r: int) -> StateRealization:
    """
    Return one fixed realization of the state.
    By symmetry, this is enough on one side when testing universal compatibility.
    """
    reals = realizations_of_state(a, b, r)
    if not reals:
        raise ValueError(f"State ({a},{b};{r}) is not realizable")
    return reals[0]


@lru_cache(maxsize=None)
def reachable_from_realization_centers(
    a: int, b: int, r: int, m: int
) -> FrozenSet[Color]:
    """
    For the canonical realization of state (a,b;r), compute
    union_{s in U_{a,b}} A_m(s).
    Then a right-hand realization is compatible iff its admissible center set
    intersects this union.
    """
    real = canonical_realization_of_state(a, b, r)
    out = set()
    for s in real.admissible_centers:
        out.update(admissible_from_color(s, m))
    return frozenset(out)


@lru_cache(maxsize=None)
def state_pair_is_compatible(
    a: int, b: int, r: int,
    c: int, d: int, s: int,
    m: int,
) -> bool:
    """
    Check whether state (a,b;r) is universally compatible with state (c,d;s)
    through a thread of length m.

    By symmetry, it is enough to fix one canonical realization of the left state
    and test all realizations of the right state.
    """
    left_reachable = reachable_from_realization_centers(a, b, r, m)
    right_reals = realizations_of_state(c, d, s)

    if not right_reals:
        raise ValueError(
            f"Trying to test compatibility with a non-realizable state ({c},{d};{s})"
        )

    for right in right_reals:
        if not (right.admissible_centers & left_reachable):
            return False
    return True


@lru_cache(maxsize=None)
def first_incompatibility_certificate(
    a: int, b: int, r: int,
    c: int, d: int, s: int,
    m: int,
) -> tuple[StateRealization, StateRealization] | None:
    """
    Return one witness pair:
    - the canonical realization of the left state,
    - a realization of the right state incompatible with it,
    if such exists.
    """
    left = canonical_realization_of_state(a, b, r)
    left_reachable = reachable_from_realization_centers(a, b, r, m)
    right_reals = realizations_of_state(c, d, s)

    for right in right_reals:
        if not (right.admissible_centers & left_reachable):
            return (left, right)
    return None


def realizable_states_for_pairs(pairs: Iterable[Tuple[int, int]]) -> List[State]:
    out: List[State] = []
    for a, b in pairs:
        for r in range(5):
            if realizations_of_state(a, b, r):
                out.append((a, b, r))
    return out


def incompatible_pairs(
    states: Sequence[State],
    m: int,
    symmetric: bool = True,
) -> List[Tuple[State, State]]:
    out: List[Tuple[State, State]] = []
    for i, ls in enumerate(states):
        start = i if symmetric else 0
        for j in range(start, len(states)):
            rs = states[j]
            if not state_pair_is_compatible(*ls, *rs, m):
                out.append((ls, rs))
    return out


def format_state(state: State) -> str:
    a, b, r = state
    return f"({a},{b};{r})"


def format_incompatible_pairs_latex(
    pairs: Sequence[Tuple[State, State]], m: int
) -> str:
    lines = [f"% Incompatible state pairs through a thread of length {m}"]
    lines.append(r"\begin{itemize}")
    for left, right in pairs:
        lines.append(
            rf"\item ${format_state(left)}$ and ${format_state(right)}$ are not {m}-compatible."
        )
    lines.append(r"\end{itemize}")
    return "\n".join(lines)


==> anc/src/k9_4/kneser94.py <==
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from itertools import combinations
from typing import Dict, FrozenSet, Iterable, List, Set, Tuple

Color = FrozenSet[int]


def normalize_color(vertices: Iterable[int]) -> Color:
    color = frozenset(vertices)
    if len(color) != 4:
        raise ValueError(f"Color must have size 4, got {sorted(color)}")
    if any(v < 0 or v > 8 for v in color):
        raise ValueError(f"Color must be a 4-subset of [0..8], got {sorted(color)}")
    return color


@lru_cache(maxsize=1)
def all_colors() -> Tuple[Color, ...]:
    return tuple(frozenset(c) for c in combinations(range(9), 4))


def intersection_size(x: Color, y: Color) -> int:
    return len(x & y)


def are_adjacent(x: Color, y: Color) -> bool:
    return len(x & y) == 0


@lru_cache(maxsize=1)
def adjacency_dict() -> Dict[Color, FrozenSet[Color]]:
    colors = all_colors()
    adj: Dict[Color, Set[Color]] = {c: set() for c in colors}
    for i, x in enumerate(colors):
        for y in colors[i + 1 :]:
            if are_adjacent(x, y):
                adj[x].add(y)
                adj[y].add(x)
    return {k: frozenset(v) for k, v in adj.items()}


def neighbors(x: Color) -> FrozenSet[Color]:
    return adjacency_dict()[x]


def color_to_bitmask(x: Color) -> int:
    mask = 0
    for v in x:
        mask |= 1 << v
    return mask


def bitmask_to_color(mask: int) -> Color:
    verts = [i for i in range(9) if (mask >> i) & 1]
    return normalize_color(verts)


@dataclass(frozen=True)
class Kneser94:
    colors: Tuple[Color, ...]
    adjacency: Dict[Color, FrozenSet[Color]]

    @classmethod
    def build(cls) -> "Kneser94":
        return cls(colors=all_colors(), adjacency=adjacency_dict())

    def degree(self, x: Color) -> int:
        return len(self.adjacency[x])

    def common_neighbors(self, x: Color, y: Color) -> FrozenSet[Color]:
        return frozenset(self.adjacency[x] & self.adjacency[y])


==> anc/src/k9_4/states_deg3.py <==
from __future__ import annotations

from collections import defaultdict
from functools import lru_cache
from typing import Dict, FrozenSet, Iterable, List, Tuple

from .admissible import admissible_from_color
from .kneser94 import Color, all_colors, intersection_size

StateKey = Tuple[int, int, int]  # (a, b, r)


def admissible_center_two_relatives(x: Color, y: Color, a: int, b: int) -> FrozenSet[Color]:
    return frozenset(admissible_from_color(x, a) & admissible_from_color(y, b))


def state_size(x: Color, y: Color, a: int, b: int) -> int:
    return len(admissible_center_two_relatives(x, y, a, b))


@lru_cache(maxsize=None)
def table_N_for_pair(a: int, b: int) -> Dict[int, int]:
    """
    Returns r -> N(a,b;r), assuming the value depends only on |x ∩ y|.
    Checks consistency across all pairs (x,y) with the same intersection size.
    """
    values: Dict[int, int] = {}
    seen: Dict[int, int] = {}
    colors = all_colors()

    for x in colors:
        for y in colors:
            r = intersection_size(x, y)
            val = state_size(x, y, a, b)
            if r in seen and seen[r] != val:
                raise AssertionError(
                    f"Inconsistency for (a,b)=({a},{b}), r={r}: got both {seen[r]} and {val}"
                )
            seen[r] = val

    for r in range(5):
        values[r] = seen[r]
    return values


def table_N_for_pairs(pairs: Iterable[Tuple[int, int]]) -> Dict[Tuple[int, int], Dict[int, int]]:
    return {(a, b): table_N_for_pair(a, b) for (a, b) in pairs}


DEFAULT_DEG3_PAIRS: Tuple[Tuple[int, int], ...] = (
    (1, 1),
    (1, 2),
    (1, 3),
    (1, 4),
    (1, 5),
    (1, 6),
    (2, 2),
    (2, 3),
    (2, 4),
    (2, 5),
    (3, 3),
)


def format_table_for_latex(table: Dict[Tuple[int, int], Dict[int, int]]) -> str:
    lines = []
    lines.append(r"\begin{array}{c|ccccc}")
    lines.append(r"(a,b) & r=0 & r=1 & r=2 & r=3 & r=4\\")
    lines.append(r"\hline")
    for (a, b) in sorted(table):
        row = table[(a, b)]
        lines.append(
            f"({a},{b}) & {row[0]} & {row[1]} & {row[2]} & {row[3]} & {row[4]}\\\\"
        )
    lines.append(r"\end{array}")
    return "\n".join(lines)


==> anc/src/k9_4/states_deg4.py <==
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from itertools import combinations_with_replacement
from typing import Dict, FrozenSet, Iterable, List, Sequence, Tuple

from .admissible import admissible_from_color
from .kneser94 import Color, all_colors

LengthTriple = Tuple[int, int, int]


@dataclass(frozen=True)
class TripleRealization:
    x: Color
    y: Color
    z: Color
    admissible_centers: FrozenSet[Color]


def admissible_center_three_relatives(
    x: Color,
    y: Color,
    z: Color,
    a: int,
    b: int,
    c: int,
) -> FrozenSet[Color]:
    """
    Return A_a(x) ∩ A_b(y) ∩ A_c(z).
    """
    return frozenset(
        admissible_from_color(x, a)
        & admissible_from_color(y, b)
        & admissible_from_color(z, c)
    )


@lru_cache(maxsize=None)
def realizations_of_length_triple(a: int, b: int, c: int) -> Tuple[TripleRealization, ...]:
    """
    Enumerate all ordered triples (x,y,z) of colors for which
    A_a(x) ∩ A_b(y) ∩ A_c(z) is nonempty.
    """
    out: List[TripleRealization] = []
    colors = all_colors()

    for x in colors:
        ax = admissible_from_color(x, a)
        for y in colors:
            axy = ax & admissible_from_color(y, b)
            if not axy:
                continue
            for z in colors:
                centers = axy & admissible_from_color(z, c)
                if centers:
                    out.append(
                        TripleRealization(
                            x=x,
                            y=y,
                            z=z,
                            admissible_centers=frozenset(centers),
                        )
                    )
    return tuple(out)


@lru_cache(maxsize=None)
def min_admissible_size_for_triple(a: int, b: int, c: int) -> int:
    """
    Return the minimum of |A_a(x) ∩ A_b(y) ∩ A_c(z)| over all realizable triples (x,y,z),
    i.e. over all triples for which the intersection is nonempty.
    """
    reals = realizations_of_length_triple(a, b, c)
    if not reals:
        raise ValueError(f"No realizable triples for lengths ({a},{b},{c})")
    return min(len(r.admissible_centers) for r in reals)


@lru_cache(maxsize=None)
def first_minimum_witness_for_triple(a: int, b: int, c: int) -> TripleRealization:
    """
    Return one realization attaining the minimum admissible set size.
    """
    reals = realizations_of_length_triple(a, b, c)
    if not reals:
        raise ValueError(f"No realizable triples for lengths ({a},{b},{c})")

    best = min(reals, key=lambda r: len(r.admissible_centers))
    return best


def minima_for_triples(triples: Iterable[LengthTriple]) -> Dict[LengthTriple, int]:
    return {triple: min_admissible_size_for_triple(*triple) for triple in triples}


def witnesses_for_triples(triples: Iterable[LengthTriple]) -> Dict[LengthTriple, TripleRealization]:
    return {triple: first_minimum_witness_for_triple(*triple) for triple in triples}


def format_triple_table_for_latex(table: Dict[LengthTriple, int]) -> str:
    lines: List[str] = []
    lines.append(r"\begin{array}{c|c}")
    lines.append(r"(\ell_1,\ell_2,\ell_3) & \min |A_{\ell_1}(X)\cap A_{\ell_2}(Y)\cap A_{\ell_3}(Z)|\\")
    lines.append(r"\hline")
    for triple in sorted(table):
        val = table[triple]
        lines.append(f"{triple} & {val}\\\\")
    lines.append(r"\end{array}")
    return "\n".join(lines)


def pretty_color(x: Color) -> str:
    return "{" + ",".join(map(str, sorted(x))) + "}"


def witness_to_text(w: TripleRealization) -> str:
    centers_str = ", ".join(pretty_color(c) for c in sorted(w.admissible_centers, key=lambda s: tuple(sorted(s))))
    return (
        f"x={pretty_color(w.x)}, "
        f"y={pretty_color(w.y)}, "
        f"z={pretty_color(w.z)}, "
        f"centers=[{centers_str}]"
    )


# Natural triples for the degree-4 analysis:
# if a vertex has type (a,b,c,d), then for the longest thread d we look at (a,b,c).
DEFAULT_DEG4_TRIPLES: Tuple[LengthTriple, ...] = (
    (1, 1, 1),
    (1, 1, 2),
    (1, 1, 3),
    (1, 1, 4),
    (1, 1, 5),
    (1, 1, 6),
    (1, 1, 7),
    (1, 2, 2),
    (1, 2, 3),
    (1, 2, 4),
    (1, 2, 5),
    (1, 2, 6),
    (1, 2, 7),
    (1, 3, 3),
    (1, 3, 4),
    (1, 3, 5),
    (1, 3, 6),
    (1, 3, 7),
    (1, 4, 4),
    (1, 4, 5),
    (1, 4, 6),
    (1, 4, 7),
    (2, 2, 2),
    (2, 2, 3),
    (2, 2, 4),
    (2, 2, 5),
    (2, 2, 6),
    (2, 2, 7),
    (2, 3, 3),
    (2, 3, 4),
    (2, 3, 5),
    (2, 3, 6),
    (2, 3, 7),
    (2, 4, 4),
    (2, 4, 5),
    (2, 4, 6),
    (2, 4, 7),
    (3, 3, 3),
    (3, 3, 4),
    (3, 3, 5),
    (3, 3, 6),
    (3, 3, 7),
    (3, 4, 4),
    (3, 4, 5),
    (3, 4, 6),
    (3, 4, 7),
    (4, 4, 4),
    (4, 4, 5),
    (4, 4, 6),
    (4, 4, 7),
)


def generate_all_length_triples(max_len: int = 7, min_len: int = 1) -> Tuple[LengthTriple, ...]:
    """
    Utility generator for all nondecreasing triples (a,b,c) with min_len <= a <= b <= c <= max_len.
    """
    out: List[LengthTriple] = []
    for a in range(min_len, max_len + 1):
        for b in range(a, max_len + 1):
            for c in range(b, max_len + 1):
                out.append((a, b, c))
    return tuple(out)


==> anc/src/k9_4/states_deg5plus.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Dict, Iterable, List, Sequence, Tuple

LengthTuple = Tuple[int, ...]


@dataclass(frozen=True)
class CandidateType:
    degree: int
    lengths: LengthTuple
    excess: int


def local_excess(lengths: Sequence[int]) -> int:
    """
    For a vertex of degree d with incident thread lengths lengths,
    the local excess is

        sum(lengths) - 9*d + 18.

    This matches the formulas used in the paper:
      d=4: sum - 18
      d=5: sum - 27
      d=6: sum - 36
      d=7: sum - 45
      ...
    """
    d = len(lengths)
    return sum(lengths) - 9 * d + 18


def generate_ordered_types(
    degree: int,
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> List[LengthTuple]:
    """
    Generate all nondecreasing tuples (a1,...,ad) with
        min_len <= a1 <= ... <= ad <= max_len
    and optionally a1 <= shortest_at_most.
    """
    out: List[LengthTuple] = []

    def rec(prefix: List[int], last: int) -> None:
        if len(prefix) == degree:
            tpl = tuple(prefix)
            if shortest_at_most is None or tpl[0] <= shortest_at_most:
                out.append(tpl)
            return

        for x in range(last, max_len + 1):
            prefix.append(x)
            rec(prefix, x)
            prefix.pop()

    for first in range(min_len, max_len + 1):
        rec([first], first)

    if shortest_at_most is not None:
        out = [tpl for tpl in out if tpl[0] <= shortest_at_most]

    return out


def all_types_with_excess(
    degree: int,
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> List[CandidateType]:
    return [
        CandidateType(degree=degree, lengths=tpl, excess=local_excess(tpl))
        for tpl in generate_ordered_types(
            degree=degree,
            min_len=min_len,
            max_len=max_len,
            shortest_at_most=shortest_at_most,
        )
    ]


def positive_candidates(
    degree: int,
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> List[CandidateType]:
    return [
        c for c in all_types_with_excess(
            degree=degree,
            min_len=min_len,
            max_len=max_len,
            shortest_at_most=shortest_at_most,
        )
        if c.excess > 0
    ]


def nonnegative_candidates(
    degree: int,
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> List[CandidateType]:
    return [
        c for c in all_types_with_excess(
            degree=degree,
            min_len=min_len,
            max_len=max_len,
            shortest_at_most=shortest_at_most,
        )
        if c.excess >= 0
    ]


def grouped_positive_candidates(
    degrees: Iterable[int],
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> Dict[int, List[CandidateType]]:
    return {
        d: positive_candidates(
            d,
            min_len=min_len,
            max_len=max_len,
            shortest_at_most=shortest_at_most,
        )
        for d in degrees
    }


def format_candidate(candidate: CandidateType) -> str:
    return f"{candidate.lengths} (excess={candidate.excess})"


def format_candidates_for_latex(cands: Sequence[CandidateType]) -> str:
    if not cands:
        return r"\emptyset"
    return ",\qquad ".join(
        [f"{cand.lengths}" for cand in cands]
    )


def format_candidates_with_excess_for_latex(cands: Sequence[CandidateType]) -> str:
    if not cands:
        return r"\emptyset"
    return "\n".join(
        [rf"{cand.lengths}\ \text{{with excess}}\ {cand.excess}," for cand in cands]
    )


def summary_by_degree(
    degrees: Iterable[int],
    min_len: int = 1,
    max_len: int = 7,
    shortest_at_most: int | None = 4,
) -> Dict[int, Dict[str, int]]:
    out: Dict[int, Dict[str, int]] = {}
    for d in degrees:
        all_c = all_types_with_excess(
            d,
            min_len=min_len,
            max_len=max_len,
            shortest_at_most=shortest_at_most,
        )
        pos_c = [c for c in all_c if c.excess > 0]
        nonneg_c = [c for c in all_c if c.excess >= 0]
        out[d] = {
            "all": len(all_c),
            "nonnegative": len(nonneg_c),
            "positive": len(pos_c),
        }
    return out


==> anc/tests/test_admissible.py <==
from k9_4.admissible import admissible_cardinality, forbidden_cardinality


def test_admissible_known_values():
    expected = {
        1: (5, 121),
        2: (21, 105),
        3: (45, 81),
        4: (81, 45),
        5: (105, 21),
        6: (121, 5),
        7: (125, 1),
        8: (126, 0),
    }

    for i, (a_exp, f_exp) in expected.items():
        assert admissible_cardinality(i) == a_exp
        assert forbidden_cardinality(i) == f_exp


def test_admissible_partition():
    for i in range(1, 9):
        assert admissible_cardinality(i) + forbidden_cardinality(i) == 126
        
def test_all_colors_admissible_from_length_8_onwards():
    for i in range(8, 11):
        assert admissible_cardinality(i) == 126
        assert forbidden_cardinality(i) == 0


==> anc/tests/test_compatibility.py <==
from k9_4.compatibility import (
    first_incompatibility_certificate,
    realizable_states_for_pairs,
    state_pair_is_compatible,
)
from k9_4.states_deg3 import DEFAULT_DEG3_PAIRS


def test_realizable_states_nonempty():
    states = realizable_states_for_pairs(DEFAULT_DEG3_PAIRS)
    assert states, "No realizable states found"


def test_certificate_matches_compatibility():
    states = realizable_states_for_pairs(DEFAULT_DEG3_PAIRS)

    # test a small sample of pairs for each m
    sample = states[:10]
    for m in [5, 6, 7]:
        for left in sample:
            for right in sample:
                is_good = state_pair_is_compatible(*left, *right, m)
                cert = first_incompatibility_certificate(*left, *right, m)
                if is_good:
                    assert cert is None
                else:
                    assert cert is not None


==> anc/tests/test_kneser94.py <==
from k9_4.kneser94 import Kneser94, all_colors, are_adjacent


def test_number_of_vertices():
    g = Kneser94.build()
    assert len(g.colors) == 126


def test_degree():
    g = Kneser94.build()
    x = g.colors[0]
    assert g.degree(x) == 5


def test_adjacency_is_disjointness():
    colors = all_colors()
    for x in colors[:10]:
        for y in colors[:10]:
            assert are_adjacent(x, y) == (len(x & y) == 0)

